On SAT Models Enumeration in Itemset Mining

Frequent itemset mining is an essential part of data analysis and data mining. Recent works propose interesting SAT-based encodings for the problem of discovering frequent itemsets. Our aim in this work is to define strategies for adapting SAT solvers to such encodings in order to improve models enumeration. In this context, we deeply study the effects of restart, branching heuristics and clauses learning. We then conduct an experimental evaluation on SAT-Based itemset mining instances to show how SAT solvers can be adapted to obtain an efficient SAT model enumerator.

==> EXP/createPDF.sh <==
#!/bin/csh

foreach i (`ls *.eps`)
    epstopdf $i
end;




==> EXP/launch.sh <==
#!/bin/csh
    foreach i (`ls /home/cril/jabbour/*.xcnf.closed`)
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=950 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=95 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=9000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=900 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=90 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=850 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=85 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=800 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=80 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=750 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=75 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=7000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=700 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=70 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=6500 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=650 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=65 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=6000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=600 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=60 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=5500 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=550 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=55 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=50000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=5000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=500 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=50 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=5 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=4500 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=450 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=45 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=4000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=400 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=40 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=3500 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=350 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=35 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=3000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=300 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=30 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=280 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=260 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=25000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=2500 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=25 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=240 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=220 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=220 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=2000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=200 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=20 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=190 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=180 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=1700 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=170 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=160 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=1500 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=150 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=15 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=140 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=1300 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=130 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=120 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=1100 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=10000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=1000 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=100 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=10 $i
        qadd -q short -l walltime=00:30:00 -j oe -- time -p /home/cril/jabbour/mineFCIWCDCL  -minSupport=1 $i
    end


==> EXP/plot.sh <==
#!/bin/csh

foreach i (`more fichiers`)
  foreach j (`more instances`)
	    more $i | grep $j | awk '{print$4" "$5}' | sort -n -k 1 > $j.$i
    end;
end;




echo "set grid"
echo "set key right"


echo "set style line 1 lt 1 pt 1 linecolor rgb" | awk '{printf("%s \"black\" \n", $0)}'
echo "set style line 2 lt 1 pt 3 linecolor rgb" | awk '{printf("%s \"blue\" \n", $0)}'
echo "set style line 3 lt 1 pt 5 linecolor rgb" | awk '{printf("%s \"red\" \n", $0)}'
echo "set style line 4 lt 1 pt 8 linecolor rgb" | awk '{printf("%s \"orange\" \n", $0)}'
echo "set style line 5 lt 1 pt 11 linecolor rgb" | awk '{printf("%s \"violet\" \n", $0)}'



echo "set terminal postscript eps color 18"

echo "set xlabel  'Quorum'"
echo "set ylabel 'time (seconds)'"


#set stringList=""
set cpt=1
 foreach j (`more instances`)
      echo $j".eps"| awk '{printf("set output \"%s\" \n", $1)}'
#      set stringList="plot "
      set cpt=2
      echo "plot " | awk '{printf("%s", $0)}'
      foreach i (`more fichiers`)
	 @ cpt++
	 echo $j.$i $i "'" $cpt | awk '{printf("%c%s%c w lp lt -1 pt %s linecolor rgb \"black\" title \"%s\" ,", $3,$1, $3,$4, $2)}'
      end;
    echo ""
end;


